Navigating Ensemble Configurations for Algorithmic Fairness

Bias mitigators can improve algorithmic fairness in machine learning models, but their effect on fairness is often not stable across data splits. A popular approach to train more stable models is ensemble learning, but unfortunately, it is unclear how to combine ensembles with mitigators to best navigate trade-offs between fairness and predictive performance. To that end, we built an open-source library enabling the modular composition of 8 mitigators, 4 ensembles, and their corresponding hyperparameters, and we empirically explored the space of configurations on 13 datasets. We distilled our insights from this exploration in the form of a guidance diagram for practitioners that we demonstrate is robust and reproducible.

==> standard_model_processing.py <==
import os
from time import sleep

standard_model_path = os.path.join(os.getcwd(), "standard_model")
standard_model_files = os.listdir(standard_model_path)

mapping_dict = {}
for fname in standard_model_files:
    new_name = fname.replace(" ", "_")
    mapping_dict[fname] = new_name

library_tex_path = os.path.join(os.getcwd(), "library.tex")
text = ""
with open(library_tex_path, mode='r') as f:
    text = f.read()
sleep(1)
with open(library_tex_path, mode='w') as f:
    for fname in mapping_dict.keys():
        fname_only, _ = os.path.splitext(fname)
        new_fname_only, _ = os.path.splitext(mapping_dict[fname])
        text = text.replace(fname_only, new_fname_only)
        old_name = os.path.join(standard_model_path, fname)
        new_name = os.path.join(standard_model_path, mapping_dict[fname])
        os.rename(old_name, new_name)
    f.write(text)

